A Sage package for calculation of elliptic genera of homogeneous spaces and their complete intersections

We present a SageMath package for calculating elliptic genera of homogeneous spaces and their complete intersections. This includes the calculation of the basis of weak Jacobi forms, Chern numbers of homogeneous spaces and their complete intersections, and their elliptic genera. In this paper, we show how to use this package with concrete examples. This package is developed for the calculations in arXiv:2306.10650.

==> anc/examples.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Examples\n",
    "\n",
    "## Section 2: Getting started\n",
    "\n",
    "### 2.2 The first step"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from homogeneous_space import ParabolicSubgroup, HomogeneousSpace\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from homogeneous_space import IrreducibleEquivariantVectorBundle\n",
    "L = IrreducibleEquivariantVectorBundle(Proj4, (5, 0, 0, 0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from homogeneous_space import CompleteIntersection\n",
    "Quintic = CompleteIntersection(L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-100*y - 100*y^2 + (100*y^-1 - 100*y - 100*y^2 + 100*y^4)*q + (100*y^-2 + 100*y^-1 - 200*y - 200*y^2 + 100*y^4 + 100*y^5)*q^2 + O(q^3)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from elliptic_genus import elliptic_genus\n",
    "elliptic_genus(Quintic, 2)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Section 3: Basis of weak Jacobi forms\n",
    "\n",
    "### Example 3.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(y^-3 + 30*y^-2 + 303*y^-1 + 1060 + 303*y + 30*y^2 + y^3) + (30*y^-4 + 408*y^-3 - 456*y^-2 - 12696*y^-1 + 25428 - 12696*y - 456*y^2 + 408*y^3 + 30*y^4)*q + (303*y^-5 - 456*y^-4 - 14085*y^-3 + 143280*y^-2 - 477738*y^-1 + 697392 - 477738*y + 143280*y^2 - 14085*y^3 - 456*y^4 + 303*y^5)*q^2 + (1060*y^-6 - 12696*y^-5 + 143280*y^-4 - 1070296*y^-3 + 4380348*y^-2 - 9943440*y^-1 + 13003488 - 9943440*y + 4380348*y^2 - 1070296*y^3 + 143280*y^4 - 12696*y^5 + 1060*y^6)*q^3 + (303*y^-7 + 25428*y^-6 - 477738*y^-5 + 4380348*y^-4 - 22852404*y^-3 + 71497068*y^-2 - 139461585*y^-1 + 173777160 - 139461585*y + 71497068*y^2 - 22852404*y^3 + 4380348*y^4 - 477738*y^5 + 25428*y^6 + 303*y^7)*q^4 + (30*y^-8 - 12696*y^-7 + 697392*y^-6 - 9943440*y^-5 + 71497068*y^-4 - 304558128*y^-3 + 825547488*y^-2 - 1481082024*y^-1 + 1795708620 - 1481082024*y + 825547488*y^2 - 304558128*y^3 + 71497068*y^4 - 9943440*y^5 + 697392*y^6 - 12696*y^7 + 30*y^8)*q^5 + (y^-9 - 456*y^-8 - 477738*y^-7 + 13003488*y^-6 - 139461585*y^-5 + 825547488*y^-4 - 3056436603*y^-3 + 7532417376*y^-2 - 12788771979*y^-1 + 15228360016 - 12788771979*y + 7532417376*y^2 - 3056436603*y^3 + 825547488*y^4 - 139461585*y^5 + 13003488*y^6 - 477738*y^7 - 456*y^8 + y^9)*q^6 + O(q^7),\n",
       " (y^-3 + 6*y^-2 - 33*y^-1 + 52 - 33*y + 6*y^2 + y^3) + (6*y^-4 + 120*y^-3 + 2040*y^-2 - 9336*y^-1 + 14340 - 9336*y + 2040*y^2 + 120*y^3 + 6*y^4)*q + (-33*y^-5 + 2040*y^-4 - 30501*y^-3 + 169776*y^-2 - 436410*y^-1 + 590256 - 436410*y + 169776*y^2 - 30501*y^3 + 2040*y^4 - 33*y^5)*q^2 + (52*y^-6 - 9336*y^-5 + 169776*y^-4 - 1238200*y^-3 + 4575660*y^-2 - 9643728*y^-1 + 12291552 - 9643728*y + 4575660*y^2 - 1238200*y^3 + 169776*y^4 - 9336*y^5 + 52*y^6)*q^3 + (-33*y^-7 + 14340*y^-6 - 436410*y^-5 + 4575660*y^-4 - 23929812*y^-3 + 72597180*y^-2 - 137835345*y^-1 + 170028840 - 137835345*y + 72597180*y^2 - 23929812*y^3 + 4575660*y^4 - 436410*y^5 + 14340*y^6 - 33*y^7)*q^4 + (6*y^-8 - 9336*y^-7 + 590256*y^-6 - 9643728*y^-5 + 72597180*y^-4 - 310041072*y^-3 + 830703072*y^-2 - 1473696456*y^-1 + 1779000156 - 1473696456*y + 830703072*y^2 - 310041072*y^3 + 72597180*y^4 - 9643728*y^5 + 590256*y^6 - 9336*y^7 + 6*y^8)*q^5 + (y^-9 + 2040*y^-8 - 436410*y^-7 + 12291552*y^-6 - 137835345*y^-5 + 830703072*y^-4 - 3080138715*y^-3 + 7553501280*y^-2 - 12759364635*y^-1 + 15162554320 - 12759364635*y + 7553501280*y^2 - 3080138715*y^3 + 830703072*y^4 - 137835345*y^5 + 12291552*y^6 - 436410*y^7 + 2040*y^8 + y^9)*q^6 + O(q^7),\n",
       " (y^-3 - 6*y^-2 + 15*y^-1 - 20 + 15*y - 6*y^2 + y^3) + (-6*y^-4 - 456*y^-3 + 2856*y^-2 - 7224*y^-1 + 9660 - 7224*y + 2856*y^2 - 456*y^3 - 6*y^4)*q + (15*y^-5 + 2856*y^-4 - 40005*y^-3 + 182160*y^-2 - 414666*y^-1 + 539280 - 414666*y + 182160*y^2 - 40005*y^3 + 2856*y^4 + 15*y^5)*q^2 + (-20*y^-6 - 7224*y^-5 + 182160*y^-4 - 1325176*y^-3 + 4671156*y^-2 - 9491280*y^-1 + 11940768 - 9491280*y + 4671156*y^2 - 1325176*y^3 + 182160*y^4 - 7224*y^5 - 20*y^6)*q^3 + (15*y^-7 + 9660*y^-6 - 414666*y^-5 + 4671156*y^-4 - 24474996*y^-3 + 73142916*y^-2 - 137017041*y^-1 + 168165912 - 137017041*y + 73142916*y^2 - 24474996*y^3 + 4671156*y^4 - 414666*y^5 + 9660*y^6 + 15*y^7)*q^4 + (-6*y^-8 - 7224*y^-7 + 539280*y^-6 - 9491280*y^-5 + 73142916*y^-4 - 312795504*y^-3 + 833272224*y^-2 - 1469993736*y^-1 + 1770666660 - 1469993736*y + 833272224*y^2 - 312795504*y^3 + 73142916*y^4 - 9491280*y^5 + 539280*y^6 - 7224*y^7 - 6*y^8)*q^5 + (y^-9 + 2856*y^-8 - 414666*y^-7 + 11940768*y^-6 - 137017041*y^-5 + 833272224*y^-4 - 3092014395*y^-3 + 7564027680*y^-2 - 12744642603*y^-1 + 15129690352 - 12744642603*y + 7564027680*y^2 - 3092014395*y^3 + 833272224*y^4 - 137017041*y^5 + 11940768*y^6 - 414666*y^7 + 2856*y^8 + y^9)*q^6 + O(q^7)]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from weak_Jacobi_form import basis_integral\n",
    "basis_integral(0, 3)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Exapmle 3.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(y^-1 - 1 - y + y^2) + (-y^-3 + 246*y^-1 - 245 - 245*y + 246*y^2 - y^4)*q + (y^-4 - 246*y^-3 + 3626*y^-1 - 3381 - 3381*y + 3626*y^2 - 246*y^4 + y^5)*q^2 + (y^-5 + 245*y^-4 - 3626*y^-3 + 26011*y^-1 - 22631 - 22631*y + 26011*y^2 - 3626*y^4 + 245*y^5 + y^6)*q^3 + (-y^-6 + 245*y^-5 + 3381*y^-4 - 26011*y^-3 + 136122*y^-1 - 113736 - 113736*y + 136122*y^2 - 26011*y^4 + 3381*y^5 + 245*y^6 - y^7)*q^4 + (-246*y^-6 + 3381*y^-5 + 22631*y^-4 - 136122*y^-3 + 575113*y^-1 - 464757 - 464757*y + 575113*y^2 - 136122*y^4 + 22631*y^5 + 3381*y^6 - 246*y^7)*q^5 + (-3626*y^-6 + 22631*y^-5 + 113736*y^-4 - 575113*y^-3 + 2110479*y^-1 - 1668107 - 1668107*y + 2110479*y^2 - 575113*y^4 + 113736*y^5 + 22631*y^6 - 3626*y^7)*q^6 + O(q^7)]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from weak_Jacobi_form import basis_half_integral\n",
    "basis_half_integral(2, 5)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Section 4: Chern classes of homogeneous spaces\n",
    "\n",
    "### Example 4.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "O---X=>=O---O\n",
       "1   2   3   4   \n",
       "F4 with node 2 marked"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import ParabolicSubgroup\n",
    "P = ParabolicSubgroup(CartanType('F4'), CartanType('A1xA2'), [2])\n",
    "P.dynkin_diagram()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "X---X\n",
       "1   2   \n",
       "A2 with nodes (1, 2) marked"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import ParabolicSubgroup\n",
    "P = ParabolicSubgroup(CartanType('A2'), None, [1, 2])\n",
    "P.dynkin_diagram()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "O---O---X---O\n",
       "1   2   3   4   \n",
       "A4 with node 3 marked"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import ParabolicSubgroup\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A2xA1'), [3])\n",
    "P.dynkin_diagram()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(1, -1, 0, 0, 0), (0, 1, -1, 0, 0), (0, 0, 0, 1, -1)]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P.simple_roots()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(1, -1, 0, 0, 0), (0, 1, -1, 0, 0), (0, 0, 0, 1, -1), (1, 0, -1, 0, 0)]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P.positive_roots()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{(5, 4, 4, 1, 0): 1,\n",
       " (4, 5, 4, 1, 0): 1,\n",
       " (5, 4, 4, 0, 1): 1,\n",
       " (4, 4, 5, 1, 0): 1,\n",
       " (4, 5, 4, 0, 1): 1,\n",
       " (4, 4, 5, 0, 1): 1}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import ParabolicSubgroup\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A2xA1'), [3])\n",
    "P.weight_multiplicities((1, 0, 3, 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{(0, 0, -1, 0, 0): 1, (0, -1, 0, 0, 0): 1, (-1, 0, 0, 0, 0): 1}"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P.weight_multiplicities((0, 1, -1, 0))"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "from homogeneous_space import ParabolicSubgroup, HomogeneousSpace\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A2xA1'), [3]) \n",
    "Gr35 = HomogeneousSpace(P)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "6"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import ParabolicSubgroup, HomogeneousSpace\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A2xA1'), [3])\n",
    "Gr35 = HomogeneousSpace(P)\n",
    "Gr35.dimension()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " 2*x0 + 2*x1 + 2*x2 - 3*x3 - 3*x4,\n",
       " x0^2 + 4*x0*x1 + x1^2 + 4*x0*x2 + 4*x1*x2 + x2^2 - 5*x0*x3 - 5*x1*x3 - 5*x2*x3 + 3*x3^2 - 5*x0*x4 - 5*x1*x4 - 5*x2*x4 + 9*x3*x4 + 3*x4^2,\n",
       " 2*x0^2*x1 + 2*x0*x1^2 + 2*x0^2*x2 + 8*x0*x1*x2 + 2*x1^2*x2 + 2*x0*x2^2 + 2*x1*x2^2 - 2*x0^2*x3 - 8*x0*x1*x3 - 2*x1^2*x3 - 8*x0*x2*x3 - 8*x1*x2*x3 - 2*x2^2*x3 + 4*x0*x3^2 + 4*x1*x3^2 + 4*x2*x3^2 - x3^3 - 2*x0^2*x4 - 8*x0*x1*x4 - 2*x1^2*x4 - 8*x0*x2*x4 - 8*x1*x2*x4 - 2*x2^2*x4 + 12*x0*x3*x4 + 12*x1*x3*x4 + 12*x2*x3*x4 - 9*x3^2*x4 + 4*x0*x4^2 + 4*x1*x4^2 + 4*x2*x4^2 - 9*x3*x4^2 - x4^3,\n",
       " x0^2*x1^2 + 4*x0^2*x1*x2 + 4*x0*x1^2*x2 + x0^2*x2^2 + 4*x0*x1*x2^2 + x1^2*x2^2 - 3*x0^2*x1*x3 - 3*x0*x1^2*x3 - 3*x0^2*x2*x3 - 12*x0*x1*x2*x3 - 3*x1^2*x2*x3 - 3*x0*x2^2*x3 - 3*x1*x2^2*x3 + x0^2*x3^2 + 5*x0*x1*x3^2 + x1^2*x3^2 + 5*x0*x2*x3^2 + 5*x1*x2*x3^2 + x2^2*x3^2 - x0*x3^3 - x1*x3^3 - x2*x3^3 - 3*x0^2*x1*x4 - 3*x0*x1^2*x4 - 3*x0^2*x2*x4 - 12*x0*x1*x2*x4 - 3*x1^2*x2*x4 - 3*x0*x2^2*x4 - 3*x1*x2^2*x4 + 4*x0^2*x3*x4 + 14*x0*x1*x3*x4 + 4*x1^2*x3*x4 + 14*x0*x2*x3*x4 + 14*x1*x2*x3*x4 + 4*x2^2*x3*x4 - 9*x0*x3^2*x4 - 9*x1*x3^2*x4 - 9*x2*x3^2*x4 + 3*x3^3*x4 + x0^2*x4^2 + 5*x0*x1*x4^2 + x1^2*x4^2 + 5*x0*x2*x4^2 + 5*x1*x2*x4^2 + x2^2*x4^2 - 9*x0*x3*x4^2 - 9*x1*x3*x4^2 - 9*x2*x3*x4^2 + 9*x3^2*x4^2 - x0*x4^3 - x1*x4^3 - x2*x4^3 + 3*x3*x4^3,\n",
       " 2*x0^2*x1^2*x2 + 2*x0^2*x1*x2^2 + 2*x0*x1^2*x2^2 - x0^2*x1^2*x3 - 4*x0^2*x1*x2*x3 - 4*x0*x1^2*x2*x3 - x0^2*x2^2*x3 - 4*x0*x1*x2^2*x3 - x1^2*x2^2*x3 + x0^2*x1*x3^2 + x0*x1^2*x3^2 + x0^2*x2*x3^2 + 6*x0*x1*x2*x3^2 + x1^2*x2*x3^2 + x0*x2^2*x3^2 + x1*x2^2*x3^2 - x0*x1*x3^3 - x0*x2*x3^3 - x1*x2*x3^3 - x0^2*x1^2*x4 - 4*x0^2*x1*x2*x4 - 4*x0*x1^2*x2*x4 - x0^2*x2^2*x4 - 4*x0*x1*x2^2*x4 - x1^2*x2^2*x4 + 4*x0^2*x1*x3*x4 + 4*x0*x1^2*x3*x4 + 4*x0^2*x2*x3*x4 + 12*x0*x1*x2*x3*x4 + 4*x1^2*x2*x3*x4 + 4*x0*x2^2*x3*x4 + 4*x1*x2^2*x3*x4 - 2*x0^2*x3^2*x4 - 7*x0*x1*x3^2*x4 - 2*x1^2*x3^2*x4 - 7*x0*x2*x3^2*x4 - 7*x1*x2*x3^2*x4 - 2*x2^2*x3^2*x4 + 2*x0*x3^3*x4 + 2*x1*x3^3*x4 + 2*x2*x3^3*x4 + x0^2*x1*x4^2 + x0*x1^2*x4^2 + x0^2*x2*x4^2 + 6*x0*x1*x2*x4^2 + x1^2*x2*x4^2 + x0*x2^2*x4^2 + x1*x2^2*x4^2 - 2*x0^2*x3*x4^2 - 7*x0*x1*x3*x4^2 - 2*x1^2*x3*x4^2 - 7*x0*x2*x3*x4^2 - 7*x1*x2*x3*x4^2 - 2*x2^2*x3*x4^2 + 6*x0*x3^2*x4^2 + 6*x1*x3^2*x4^2 + 6*x2*x3^2*x4^2 - 3*x3^3*x4^2 - x0*x1*x4^3 - x0*x2*x4^3 - x1*x2*x4^3 + 2*x0*x3*x4^3 + 2*x1*x3*x4^3 + 2*x2*x3*x4^3 - 3*x3^2*x4^3,\n",
       " x0^2*x1^2*x2^2 - x0^2*x1^2*x2*x3 - x0^2*x1*x2^2*x3 - x0*x1^2*x2^2*x3 + x0^2*x1*x2*x3^2 + x0*x1^2*x2*x3^2 + x0*x1*x2^2*x3^2 - x0*x1*x2*x3^3 - x0^2*x1^2*x2*x4 - x0^2*x1*x2^2*x4 - x0*x1^2*x2^2*x4 + x0^2*x1^2*x3*x4 + 2*x0^2*x1*x2*x3*x4 + 2*x0*x1^2*x2*x3*x4 + x0^2*x2^2*x3*x4 + 2*x0*x1*x2^2*x3*x4 + x1^2*x2^2*x3*x4 - x0^2*x1*x3^2*x4 - x0*x1^2*x3^2*x4 - x0^2*x2*x3^2*x4 - 3*x0*x1*x2*x3^2*x4 - x1^2*x2*x3^2*x4 - x0*x2^2*x3^2*x4 - x1*x2^2*x3^2*x4 + x0*x1*x3^3*x4 + x0*x2*x3^3*x4 + x1*x2*x3^3*x4 + x0^2*x1*x2*x4^2 + x0*x1^2*x2*x4^2 + x0*x1*x2^2*x4^2 - x0^2*x1*x3*x4^2 - x0*x1^2*x3*x4^2 - x0^2*x2*x3*x4^2 - 3*x0*x1*x2*x3*x4^2 - x1^2*x2*x3*x4^2 - x0*x2^2*x3*x4^2 - x1*x2^2*x3*x4^2 + x0^2*x3^2*x4^2 + 2*x0*x1*x3^2*x4^2 + x1^2*x3^2*x4^2 + 2*x0*x2*x3^2*x4^2 + 2*x1*x2*x3^2*x4^2 + x2^2*x3^2*x4^2 - x0*x3^3*x4^2 - x1*x3^3*x4^2 - x2*x3^3*x4^2 - x0*x1*x2*x4^3 + x0*x1*x3*x4^3 + x0*x2*x3*x4^3 + x1*x2*x3*x4^3 - x0*x3^2*x4^3 - x1*x3^2*x4^3 - x2*x3^2*x4^3 + x3^3*x4^3]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Gr35.chern_classes()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Gr35.integration(Gr35.chern_classes()[Gr35.dimension()])"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "78125"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import ParabolicSubgroup, HomogeneousSpace\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A2xA1'), [3])\n",
    "Gr35 = HomogeneousSpace(P)\n",
    "Gr35.integration(Gr35.chern_classes()[1]^6, option=\"symbolic\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "78125"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Gr35.integration(Gr35.chern_classes()[1]^6, option=\"numerical\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " 4*x0 - x1 - x2 - x3 - x4,\n",
       " 6*x0^2 - 3*x0*x1 - 3*x0*x2 + x1*x2 - 3*x0*x3 + x1*x3 + x2*x3 - 3*x0*x4 + x1*x4 + x2*x4 + x3*x4,\n",
       " 4*x0^3 - 3*x0^2*x1 - 3*x0^2*x2 + 2*x0*x1*x2 - 3*x0^2*x3 + 2*x0*x1*x3 + 2*x0*x2*x3 - x1*x2*x3 - 3*x0^2*x4 + 2*x0*x1*x4 + 2*x0*x2*x4 - x1*x2*x4 + 2*x0*x3*x4 - x1*x3*x4 - x2*x3*x4,\n",
       " x0^4 - x0^3*x1 - x0^3*x2 + x0^2*x1*x2 - x0^3*x3 + x0^2*x1*x3 + x0^2*x2*x3 - x0*x1*x2*x3 - x0^3*x4 + x0^2*x1*x4 + x0^2*x2*x4 - x0*x1*x2*x4 + x0^2*x3*x4 - x0*x1*x3*x4 - x0*x2*x3*x4 + x1*x2*x3*x4]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)\n",
    "Proj4.tangent_bundle().chern_classes()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " -4*x0 + x1 + x2 + x3 + x4,\n",
       " 6*x0^2 - 3*x0*x1 - 3*x0*x2 + x1*x2 - 3*x0*x3 + x1*x3 + x2*x3 - 3*x0*x4 + x1*x4 + x2*x4 + x3*x4,\n",
       " -4*x0^3 + 3*x0^2*x1 + 3*x0^2*x2 - 2*x0*x1*x2 + 3*x0^2*x3 - 2*x0*x1*x3 - 2*x0*x2*x3 + x1*x2*x3 + 3*x0^2*x4 - 2*x0*x1*x4 - 2*x0*x2*x4 + x1*x2*x4 - 2*x0*x3*x4 + x1*x3*x4 + x2*x3*x4,\n",
       " x0^4 - x0^3*x1 - x0^3*x2 + x0^2*x1*x2 - x0^3*x3 + x0^2*x1*x3 + x0^2*x2*x3 - x0*x1*x2*x3 - x0^3*x4 + x0^2*x1*x4 + x0^2*x2*x4 - x0*x1*x2*x4 + x0^2*x3*x4 - x0*x1*x3*x4 - x0*x2*x3*x4 + x1*x2*x3*x4]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Proj4.cotangent_bundle().chern_classes()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 5*x0, 6*x0^2, 0, 0]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)\n",
    "E = CompletelyReducibleEquivariantVectorBundle(Proj4, [(2, 0, 0, 0), (3, 0, 0, 0)])\n",
    "E.chern_classes()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, x0, 1/2*x0^2, 1/6*x0^3, 1/24*x0^4]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)\n",
    "E = CompletelyReducibleEquivariantVectorBundle(Proj4, [(1, 0, 0, 0)])\n",
    "E.chern_character()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 1/2*x0, 1/12*x0^2, 0, -1/720*x0^4]"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E.todd_classes()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 2*x0, 0, 0, 0]"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)\n",
    "E1 = CompletelyReducibleEquivariantVectorBundle(Proj4, [(2, 0, 0, 0)])\n",
    "E2 = CompletelyReducibleEquivariantVectorBundle(Proj4, [(3, 0, 0, 0)])\n",
    "E1.chern_classes()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 3*x0, 0, 0, 0]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E2.chern_classes()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 5*x0, 6*x0^2, 0, 0]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(E1 + E2).chern_classes()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 5*x0, 0, 0, 0]"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(E1 * E2).chern_classes()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 6*x0, 0, 0, 0]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)\n",
    "L = CompletelyReducibleEquivariantVectorBundle(Proj4, [(2, 0, 0, 0)])\n",
    "symmetric_power(L, 3).chern_classes()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 0, 0, 0, 0]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "wedge_power(L, 2).chern_classes()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " 4*x0 + x1 + x2 + x3 + x4,\n",
       " 6*x0^2 + 3*x0*x1 + 3*x0*x2 + x1*x2 + 3*x0*x3 + x1*x3 + x2*x3 + 3*x0*x4 + x1*x4 + x2*x4 + x3*x4,\n",
       " 4*x0^3 + 3*x0^2*x1 + 3*x0^2*x2 + 2*x0*x1*x2 + 3*x0^2*x3 + 2*x0*x1*x3 + 2*x0*x2*x3 + x1*x2*x3 + 3*x0^2*x4 + 2*x0*x1*x4 + 2*x0*x2*x4 + x1*x2*x4 + 2*x0*x3*x4 + x1*x3*x4 + x2*x3*x4,\n",
       " x0^4 + x0^3*x1 + x0^3*x2 + x0^2*x1*x2 + x0^3*x3 + x0^2*x1*x3 + x0^2*x2*x3 + x0*x1*x2*x3 + x0^3*x4 + x0^2*x1*x4 + x0^2*x2*x4 + x0*x1*x2*x4 + x0^2*x3*x4 + x0*x1*x3*x4 + x0*x2*x3*x4 + x1*x2*x3*x4]"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A3'), [1])\n",
    "Proj4 = HomogeneousSpace(P)\n",
    "E = IrreducibleEquivariantVectorBundle(Proj4, (0, 1, 0, 0))\n",
    "E.chern_classes()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.14"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A3'), CartanType('A2'), [1])\n",
    "Proj3 = HomogeneousSpace(P)\n",
    "E = IrreducibleEquivariantVectorBundle(Proj3, (4, 0, 0))\n",
    "K3 = CompleteIntersection(E)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "24"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A3'), CartanType('A2'), [1])\n",
    "Proj3 = HomogeneousSpace(P)\n",
    "E = IrreducibleEquivariantVectorBundle(Proj3, (4, 0, 0))\n",
    "K3 = CompleteIntersection(E)\n",
    "K3.integration(K3.chern_classes()[2], option=\"numerical\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 4.16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "78125"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "P = ParabolicSubgroup(CartanType('A4'), CartanType('A2xA1'), [3])\n",
    "Gr35 = HomogeneousSpace(P)\n",
    "chern_number(Gr35, [1] * 6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4275"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chern_number(Gr35, [1, 2, 3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chern_number(Gr35, [6])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chern_number(Gr35, [3, 4])"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Section 5: Elliptic genera\n",
    "\n",
    "### Example 5.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/24*c1*c2 + (-1/24*c1*c2 + 1/2*c3)*y + (-1/24*c1*c2 + 1/2*c3)*y^2 + 1/24*c1*c2*y^3 + ((-1/2*c1^3 + 19/24*c1*c2 - 1/2*c3)*y^-1 + (3/2*c1^3 - 27/8*c1*c2) + (-c1^3 + 31/12*c1*c2 + 1/2*c3)*y + (-c1^3 + 31/12*c1*c2 + 1/2*c3)*y^2 + (3/2*c1^3 - 27/8*c1*c2)*y^3 + (-1/2*c1^3 + 19/24*c1*c2 - 1/2*c3)*y^4)*q + O(q^2)"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from elliptic_genus import elliptic_genus_chernnum\n",
    "elliptic_genus_chernnum(3,1)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 5.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2 + 20*y + 2*y^2 + (20*y^-1 - 128 + 216*y - 128*y^2 + 20*y^3)*q + (2*y^-2 + 216*y^-1 - 1026 + 1616*y - 1026*y^2 + 216*y^3 + 2*y^4)*q^2 + (-128*y^-2 + 1616*y^-1 - 5504 + 8032*y - 5504*y^2 + 1616*y^3 - 128*y^4)*q^3 + O(q^4)"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "from elliptic_genus import elliptic_genus\n",
    "P = ParabolicSubgroup(CartanType('A3'), CartanType('A2'), [1])\n",
    "Proj3 = HomogeneousSpace(P)\n",
    "E = IrreducibleEquivariantVectorBundle(Proj3, (4, 0, 0))\n",
    "K3 = CompleteIntersection(E)\n",
    "elliptic_genus(K3, 3)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Example 5.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-36*y - 36*y^2 + (36*y^-1 - 36*y - 36*y^2 + 36*y^4)*q + (36*y^-2 + 36*y^-1 - 72*y - 72*y^2 + 36*y^4 + 36*y^5)*q^2 + (36*y^-2 + 72*y^-1 - 108*y - 108*y^2 + 72*y^4 + 36*y^5)*q^3 + O(q^4)"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from homogeneous_space import *\n",
    "from elliptic_genus import elliptic_genus\n",
    "P = ParabolicSubgroup(CartanType('G2'), None, [1, 2])\n",
    "X = HomogeneousSpace(P)\n",
    "E = CompletelyReducibleEquivariantVectorBundle(X, [(2, 0), (0, 1), (0, 1)])\n",
    "Y = CompleteIntersection(E)\n",
    "elliptic_genus(Y, 3)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sage",
   "name": "SageMath-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

